Evaluation of Robust Point Set Registration Applied to Automotive Doppler Radar

Point set registration is the process of finding the best alignment between two point sets, and it is a common task in different domains, especially in the automotive and mobile robotics domains. Lots of approaches are proposed in the literature, where the iterative closest point ICP is a well-known approach in this vein, which builds an explicit correspondence between both point sets to achieve the registration task. However, this work is interested in achieving the registration without building any explicit correspondence between both point sets, following a probabilistic framework. The most critical task in point set registration is how to elaborate the cost function, which measures the distance between both point sets. The probabilistic framework includes two possible ways to build the cost function: The summing and the likelihood. The main focus of this work is to analyze and compare the behavior of both approaches. Therefore, a 1D synthetic scenario is used to build the cost function step by step, besides the estimation error. Finally, this work uses two data sets for evaluation: A 2D synthetic data set and a real data set. The evaluation process compares and analyzes the estimation error and estimated uncertainty. Thus, two different methods are used in the evaluation process: The normalized estimation error squared NEES and noncredibility index NCI. A 77 GHz automotive Doppler radar provides the real data set, and in the real evaluation, we evaluate the ego-motion estimation of a robot as an application for the registration.

==> chapter_6/minPdf.sh <==
#!/bin/bash

# List all pdf files 

FILES="*.pdf" # list all pdf files in the workdirectory 

for i in $FILES; 
    do 
    # first creat a copy with min quality 
    convert  -density 200x200 -quality 60 -compress jpeg $i "${i%.pdf}_.pdf" #f_27.pdf f_27__.pdf
    # then remove original pdf 
    rm -rf $i 
    # and rename the copy with the original file
    mv -- "${i%.pdf}_.pdf" "$i"
    # done 

done

# done !
echo done

==> minPdf.sh <==
#!/bin/bash

# pdftoppm converts PDF document pages
#pdftoppm -jpeg -rx 100 -ry 100 creme.pdf creme_gif 
#pdftoppm -png -rx 100 -ry 100 creme.pdf creme_gif 
#FILES="*.jpg"

FILES="*.pdf" # list all pdf files in the workdirectory 
#FILES="*grun.pdf"
TEMPF="Temp_"


for i in $FILES; 
    do 
    # first echo file name 
    echo ${i}
    # then compress file into same file but with prifix temp 
    ps2pdf -dPDFSETTINGS=/ebook $i "${TEMPF}${i}"
    # then remove original pdf 
    #rm -rf $i 
    # and rename the temp with the original file
    #mv --  ${TEMPF}${i} ${i}
    # done 

done

#echo $FILES

#ps2pdf -dPDFSETTINGS=/ebook main.pdf main.pdf

# remove exist gif 
#if test -f $FGIF
#then
#    echo "remove exist gif"
#    rm -rf $FGIF
#fi

# imagemagick, convert
#convert -delay 500 $FILES $FGIF

# check if the img folder does not exist then creat it
# [[ ! -d img ]] && echo "This file does not exist!"
#if test -d img
#then echo "exist"
#fi

# remove jpg
#rm -rf *.jpg
#rm -rf *.png

# done !
echo done

#gifview $FGIF
